Distributed Intelligent Video Surveillance for Early Armed Robbery Detection based on Deep Learning

Low employment rates in Latin America have contributed to a substantial rise in crime, prompting the emergence of new criminal tactics. For instance, "express robbery" has become a common crime committed by armed thieves, in which they drive motorcycles and assault people in public in a matter of seconds. Recent research has approached the problem by embedding weapon detectors in surveillance cameras; however, these systems are prone to false positives if no counterpart confirms the event. In light of this, we present a distributed IoT system that integrates a computer vision pipeline and object detection capabilities into multiple end-devices, constantly monitoring for the presence of firearms and sharp weapons. Once a weapon is detected, the end-device sends a series of frames to a cloud server that implements a 3DCNN to classify the scene as either a robbery or a normal situation, thus minimizing false positives. The deep learning process to train and deploy weapon detection models uses a custom dataset with 16,799 images of firearms and sharp weapons. The best-performing model, YOLOv5s, optimized using TensorRT, achieved a final mAP of 0.87 running at 4.43 FPS. Additionally, the 3DCNN demonstrated 0.88 accuracy in detecting abnormal situations. Extensive experiments validate that the proposed system significantly reduces false positives while autonomously monitoring multiple locations in real-time.

==> figs/results/main.py <==
# TODO: Edwin Salcedo: Can you test four or five colour palettes for this plot? I note it has room for improvement due to its relevance and location. 

# Jun 13, 2024 1:46 PM
# Edwin Salcedo: Try to remove the plot boundaries, and change the font color to white. Similarly to https://filestore.community.support.microsoft.com/api/images/0efcbcfe-f191-4c3a-9ca8-57f371955723?upload=true

# Jun 13, 2024 1:49 PM
# Edwin Salcedo: AVG. should be Avg. DONE

# Jun 13, 2024 1:59 PM
# Edwin Salcedo: Remove the vertical label "Label" DONE

# Jun 13, 2024 2:00 PM
# Edwin Salcedo: Remove xticks

# Jun 13, 2024 2:00 PM
# Edwin Salcedo: Change Most frequent light type to  Most frequent light types DONE

# Jun 13, 2024 2:03 PM



import pandas as pd
import matplotlib.pyplot as plt

# New dataframe
data = {
    'Label': [
        'Avg. Crime Scene duration', 
        'Most frequent places', 
        'Most frequent light types', 
        'Most frequent weapon'
    ],
    'percent 1': [7.73, 9.80, 50.98, 1.42],
    'percent 2': [92.27, 19.61, 31.37, 2.84],
    'percent 3': [0, 7.84, 17.65, 95.74],
    'percent 4': [0, 1.96, 0, 0],
    'percent 5': [0, 1.96, 0, 0],
    'percent 6': [0, 58.82, 0, 0]
}

meanings = [
    ["1:03", " "],
    ["Bank", "Street", "House", "Casino", "Mall", "Business"],
    ["Day", "Artificial", "Night"],
    ["Blunt", "Knife", "Gun"]
]

percent = pd.DataFrame(data).set_index('Label')

# Define colors for each percentage bar
colors = [
    '#2196F3',  # Blue
    '#F44336',  # Red
    '#4CAF50',  # Green
    '#FFC107',  # Amber
    '#FF9800',  # Orange
    '#9C27B0'   # Purple
]

# Plot
fig, ax = plt.subplots(figsize=(10, 6))
bars = percent.plot(kind='barh', stacked=True, ax=ax, color=colors)

# Add meanings as text inside the bars
for i, (label, row) in enumerate(percent.iterrows()):
    cum_width = 0
    for j, (value, meaning) in enumerate(zip(row, meanings[i])):
        if value > 0:
            if value > 5:  # Only add text if the segment is wide enough
                ax.text(
                    cum_width + value / 2, 
                    i, 
                    meaning, 
                    ha='center', 
                    va='center', 
                    fontsize=11,
                    color='white',
                    fontweight='bold'
                )
            cum_width += value

# Remove legend
ax.legend().remove()

# Set axis labels and title
ax.set_xlabel('')
ax.set_title('Crime Scene Analysis')

# Remove plot boundaries
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# Remove vertical label
ax.set_ylabel('')

# Remove xticks
ax.set_xticks([])
ax.set_xticklabels([])

plt.tight_layout()
plt.show()

# Save plot
fig.savefig('crime_scene_analysis.png', dpi=300, bbox_inches='tight')
